Correlator webs of massive multiparton amplitudes at four loops: A study of boomerang webs

Logarithm of the soft function can be organized into sets of Feynman diagrams known as Cwebs. We introduced a new formalism in~\cite{Agarwal:2022wyk}, that allows to determine several of the building blocks of Cweb mixing matrices without explicit computations. In~\cite{Agarwal:2022xec} we used this formalism to obtain the diagonal blocks of four general classes of Cwebs to all orders in perturbation theory which also covered all the four loop Boomerang Cwebs connecting four Wilson lines. In this work we present complete mixing matrices and exponentiated colour factors for Boomerang Cwebs at four loops that connect three and four Wilson lines. Also, we present a more efficient version of the algorithm of generating Cwebs that was presented in~\cite{Agarwal:2020nyc}. This new algorithm has been used to generate the Cwebs in the present work.

==> anc/Boomerang.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    637448,      19189]
NotebookOptionsPosition[    621627,      18968]
NotebookOutlinePosition[    621981,      18984]
CellTagsIndexPosition[    621938,      18981]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "Boomerang Cwebs beyond three loops \n",
 StyleBox["Authors: Neelima Agarwal(a), Sourav Pal (b), Aditya Srivastav (c), \
Anurag Tripathi (c)\n(a) CBIT Hyderabad\n(b) PRL Ahmedabad\n(c) Department of \
Physics, IIT Hyderabad\nIn this file we provide the mixing matrices and the \
corresponding column weight vectors of the Boomerang Cwebs present at four \
loops connecting four and three massive Wilson lines. The order and name of \
Cwebs given here are same as provided in the appendix of the article. ", 
  "Subsection"]
}], "Section",
 CellChangeTimes->{{3.893734655740788*^9, 3.8937347152916527`*^9}, {
  3.893735176519541*^9, 3.893735189196846*^9}, {3.894112458498146*^9, 
  3.894112489553295*^9}, {3.894174800874668*^9, 3.894174870580927*^9}, {
  3.895128828087215*^9, 3.895128859847303*^9}, {3.895202349862568*^9, 
  3.89520246980569*^9}, {3.895202580078135*^9, 3.895202587450842*^9}, {
  3.8961008705314617`*^9, 3.896101010227193*^9}, {3.9003967843443813`*^9, 
  3.9003968197510366`*^9}},ExpressionUUID->"3c02527b-28b9-44b9-85fa-\
2781190fc7a9"],

Cell["\<\
(*****************************************************************************\
****)\
\>", "Section",
 CellChangeTimes->{{3.85259843965121*^9, 3.8525984492418013`*^9}, {
  3.85259922746944*^9, 3.852599235340975*^9}, {3.852599421391923*^9, 
  3.852599423566058*^9}},ExpressionUUID->"ccf48a56-2cb0-4544-bb38-\
38848f349dae"],

Cell[CellGroupData[{

Cell["Four loop Boomerang Cwebs connecting four lines", "Subchapter",
 CellChangeTimes->{{3.852598689654464*^9, 3.8525987114943666`*^9}, {
  3.896101027744009*^9, 
  3.896101041017584*^9}},ExpressionUUID->"29e345d8-e579-4152-aba4-\
044e127a938e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"a8a2ba76-ff79-4204-8efe-\
7af2ed004484"],

Cell[CellGroupData[{

Cell["WEB[1]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 
  3.852599401391333*^9}},ExpressionUUID->"6635b702-eaf5-4edf-bde9-\
0ce60d5c4bc2"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<4\>\""], "\"\<4\>\""], " ", "\"\<(3,1,3,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.896101363614778*^9, 
  3.8961013915994473`*^9}, {3.911916348998908*^9, 
  3.91191635531161*^9}},ExpressionUUID->"be84d7c1-4d17-4003-9edc-\
bd25cf06ba29"],

Cell[BoxData[
 FormBox["", TraditionalForm]], "Input",
 CellChangeTimes->{{3.852599324078474*^9, 
  3.8525993241140947`*^9}},ExpressionUUID->"11dc5f0d-4c7c-4f45-98df-\
3a218aa46de0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R4Line", "[", "1", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0"},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0"},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"]},
      {
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "6"]},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8525991991656523`*^9, 
  3.852599214298489*^9}},ExpressionUUID->"bf719099-025f-4398-b3fa-\
2a866cdd4e55"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S4Line", "[", "1", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1",
      ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
     ",", "2", ",", "2", ",", "2"}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852599240734742*^9, 
  3.852599258684966*^9}},ExpressionUUID->"5222e370-fe14-455a-bc2e-\
33f481fd5846"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
             "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
     "**"}], "**"}], "**"}], "******)"}]], "Input",
 CellChangeTimes->{{3.852599457857202*^9, 
  3.852599463069769*^9}},ExpressionUUID->"9c2d1864-2995-4c22-847a-\
005e7d0e3b33"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[2]", "Subsection",
 CellChangeTimes->{
  3.852599542162112*^9, {3.852599583217638*^9, 
   3.852599583297514*^9}},ExpressionUUID->"e34d14b0-3e62-4df1-9f4c-\
b28b5ed1a10a"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<4\>\""], "\"\<4\>\""], " ", "\"\<(4,1,2,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.852599481584999*^9, 3.852599490480638*^9}, {
  3.896101384909943*^9, 3.8961013853937197`*^9}, {3.911916396216412*^9, 
  3.9119163996064*^9}},ExpressionUUID->"8f8ef09b-4417-4858-a5f4-e35c16635c56"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R4Line", "[", "2", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "4"], 
       FractionBox["1", "4"]},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "4"], 
       FractionBox["1", "4"]},
      {
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "4"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "4"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0", 
       FractionBox["1", "12"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0", 
       FractionBox["1", "12"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852599500081491*^9, 3.852599508736685*^9}, {
  3.852599610002784*^9, 
  3.852599616589746*^9}},ExpressionUUID->"d07b5306-9e30-40e1-8d7c-\
8a3aafc66403"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S4Line", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
     ",", "2", ",", "2"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8525995104343157`*^9, 3.852599513936768*^9}, {
  3.8525996200983152`*^9, 
  3.852599640896483*^9}},ExpressionUUID->"a3e59c2b-9e3a-4143-975a-\
3cc6f195fb1d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"05ac3eeb-96f6-4d00-b87b-\
aa6798312350"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[3]", "Subsection",
 CellChangeTimes->{
  3.852599542162112*^9, {3.852599658018354*^9, 
   3.8525996584024067`*^9}},ExpressionUUID->"a1b59f19-50f6-49c9-9dc6-\
6401caededc2"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<4\>\""], "\"\<4\>\""], " ", "\"\<(3,1,2,2)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.852599481584999*^9, 3.852599490480638*^9}, {
  3.852599653843025*^9, 3.852599655777977*^9}, {3.896101401770751*^9, 
  3.896101401820022*^9}, {3.911916412080824*^9, 
  3.911916414714797*^9}},ExpressionUUID->"44be83e6-b362-4a98-a87c-\
3f758848154b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R4Line", "[", "3", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "12"]},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "4"]},
      {"0", "0", "0", "0", 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"]},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}]},
      {"0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852599500081491*^9, 3.852599508736685*^9}, {
  3.852599661026627*^9, 
  3.852599687081707*^9}},ExpressionUUID->"737c2412-b023-424c-809b-\
1483ea7fcf7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S4Line", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2",
      ",", "2", ",", "2", ",", "4", ",", "4"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8525995104343157`*^9, 3.852599513936768*^9}, {
  3.852599663427042*^9, 
  3.852599694000546*^9}},ExpressionUUID->"2ef51091-6627-4816-bfbf-\
d9fe494f1c1e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"b7c0d958-1869-4432-8375-\
8dfbac516756"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[4]", "Subsection",
 CellChangeTimes->{
  3.852599542162112*^9, {3.8525996970588512`*^9, 
   3.852599697475361*^9}},ExpressionUUID->"4041879f-d1ec-4858-8b79-\
c14517a721b0"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<(2,1)\>\""], "\"\<4\>\""], " ", 
   "\"\<(3,1,2,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.852599481584999*^9, 3.852599490480638*^9}, {
  3.85259970643517*^9, 3.8525997203237457`*^9}, {3.852599856948597*^9, 
  3.852599857588971*^9}, {3.852600435583274*^9, 3.852600436175105*^9}, {
  3.896101413331108*^9, 3.896101413394912*^9}, {3.9119164287773848`*^9, 
  3.911916440573357*^9}},ExpressionUUID->"8511e789-61c8-4bb7-93d7-\
6d1b45cbe2cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"R4Line", "[", "4", "]"}], "=", 
    RowBox[{"(", GridBox[{
       {
        FractionBox["1", "2"], 
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        RowBox[{"-", 
         FractionBox["1", "6"]}], 
        FractionBox["1", "3"], 
        FractionBox["1", "6"], 
        RowBox[{"-", 
         FractionBox["1", "3"]}]},
       {
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        FractionBox["1", "2"], 
        FractionBox["1", "3"], 
        RowBox[{"-", 
         FractionBox["1", "6"]}], 
        RowBox[{"-", 
         FractionBox["1", "3"]}], 
        FractionBox["1", "6"]},
       {"0", "0", 
        FractionBox["1", "3"], 
        FractionBox["1", "3"], 
        RowBox[{"-", 
         FractionBox["1", "3"]}], 
        RowBox[{"-", 
         FractionBox["1", "3"]}]},
       {"0", "0", 
        FractionBox["1", "3"], 
        FractionBox["1", "3"], 
        RowBox[{"-", 
         FractionBox["1", "3"]}], 
        RowBox[{"-", 
         FractionBox["1", "3"]}]},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", "6"]}], 
        RowBox[{"-", 
         FractionBox["1", "6"]}], 
        FractionBox["1", "6"], 
        FractionBox["1", "6"]},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", "6"]}], 
        RowBox[{"-", 
         FractionBox["1", "6"]}], 
        FractionBox["1", "6"], 
        FractionBox["1", "6"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}], "."}]], "Input",\

 CellChangeTimes->{{3.852599500081491*^9, 3.852599508736685*^9}, {
   3.852599723347612*^9, 3.852599747558869*^9}, 
   3.8590124030998487`*^9},ExpressionUUID->"b1fd56ca-b75a-47fe-a6d3-\
0644ac87a1c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S4Line", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8525995104343157`*^9, 3.852599513936768*^9}, {
  3.852599725939742*^9, 
  3.852599758335181*^9}},ExpressionUUID->"a8dc11e9-2eb5-427e-b7ee-\
8c744899d483"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"a102e0c9-f92e-4fa9-989e-\
723f65fcb109"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[5]", "Subsection",
 CellChangeTimes->{
  3.852599542162112*^9, {3.852600207402396*^9, 3.8526002078336363`*^9}, 
   3.89610147936565*^9},ExpressionUUID->"96d34319-af1d-4f47-b972-\
06cae7763979"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<(2,1)\>\""], "\"\<4\>\""], " ", 
   "\"\<(3,2,1,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.852599481584999*^9, 3.852599490480638*^9}, {
  3.85260029174019*^9, 3.852600336620949*^9}, {3.852600447999152*^9, 
  3.852600448623061*^9}, {3.896101535105756*^9, 3.8961015351591454`*^9}, {
  3.9119164482508507`*^9, 
  3.911916458348399*^9}},ExpressionUUID->"c2a9e337-c9bc-4d28-8493-\
adaf5ab4b5f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R4Line", "[", "5", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852599500081491*^9, 3.852599508736685*^9}, {
   3.852600210682207*^9, 3.852600240939659*^9}, 
   3.896101486625621*^9},ExpressionUUID->"558b7172-72a6-4b89-814a-\
27795c9cddef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S4Line", "[", "5", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8525995104343157`*^9, 3.852599513936768*^9}, {
   3.8526002156422243`*^9, 3.85260023190862*^9}, 
   3.8961014904384003`*^9},ExpressionUUID->"2c661a27-67df-4ede-9512-\
73ef9114524e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"11940b5c-1ad8-4809-9e8c-\
bb52e3db6aba"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[6]", "Subsection",
 CellChangeTimes->{
  3.852599542162112*^9, {3.852599762275846*^9, 3.852599762819359*^9}, 
   3.896101542350108*^9},ExpressionUUID->"bd16ffa3-5ff2-48d8-81e3-\
13b3cef72ba6"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<(2,1)\>\""], "\"\<4\>\""], " ", 
   "\"\<(4,1,1,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.852599481584999*^9, 3.852599490480638*^9}, {
  3.852599791156069*^9, 3.8525997992203503`*^9}, {3.852599843701241*^9, 
  3.852599843764504*^9}, {3.896101527801999*^9, 3.8961015524015408`*^9}, {
  3.911916468642013*^9, 
  3.9119164723290977`*^9}},ExpressionUUID->"3728401c-d08b-48c5-9ea7-\
ccf6dd25aaef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R4Line", "[", "6", "]"}], "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "1", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", 
       FractionBox["1", "2"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852599500081491*^9, 3.852599508736685*^9}, {
   3.85259976531616*^9, 3.8525997693318377`*^9}, 3.852600001599154*^9, 
   3.896101559395561*^9},ExpressionUUID->"850e74bd-684b-4426-a6cf-\
90e376de9409"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S4Line", "[", "6", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1",
      ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8525995104343157`*^9, 3.852599513936768*^9}, {
   3.852599772131762*^9, 3.852599776947719*^9}, 3.852600008611045*^9, 
   3.896101562715036*^9},ExpressionUUID->"bc211a6b-e19c-4606-bbd3-\
37af6765ad1a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"1d978fcf-54f9-47c2-a873-\
b7053f75ba23"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[7]", "Subsection",
 CellChangeTimes->{
  3.852599542162112*^9, {3.852600011861624*^9, 3.852600012453877*^9}, 
   3.896101581497526*^9},ExpressionUUID->"e7967452-2f9b-448f-a7f0-\
c4665a2a5f1f"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<(1,0,1)\>\""], "\"\<4\>\""], " ", 
   "\"\<(3,1,1,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.852599481584999*^9, 3.852599490480638*^9}, {
  3.85260002781413*^9, 3.852600036741754*^9}, {3.896101593652083*^9, 
  3.896101593758975*^9}, {3.911916480871364*^9, 
  3.911916487223168*^9}},ExpressionUUID->"02c71659-9bfb-4fff-ab6b-\
db4a57188199"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R4Line", "[", "7", "]"}], "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852599500081491*^9, 3.852599508736685*^9}, {
   3.8526000535268*^9, 3.852600072565806*^9}, 
   3.896101586739881*^9},ExpressionUUID->"23a1b35f-404f-4303-a871-\
2d9835938d32"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S4Line", "[", "7", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8525995104343157`*^9, 3.852599513936768*^9}, {
   3.852600055863204*^9, 3.8526000796337357`*^9}, 
   3.896101591020535*^9},ExpressionUUID->"b3ccf639-8d4f-435b-987a-\
4c76852e6660"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"fc021c3a-5f7f-4682-8613-\
dc230e48e5ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[8]", "Subsection",
 CellChangeTimes->{
  3.852599542162112*^9, {3.852600084342588*^9, 3.852600084742893*^9}, 
   3.8961015985664873`*^9},ExpressionUUID->"4163a19c-46f0-4a79-917e-\
42673dd6c207"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<4\>\""], "\"\<4\>\""], " ", "\"\<(5,1,1,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.852599481584999*^9, 3.852599490480638*^9}, {
  3.852600093543725*^9, 3.852600097430634*^9}, {3.9119164914056168`*^9, 
  3.911916493869141*^9}},ExpressionUUID->"6fa9853c-75c6-4eb5-9224-\
0fa3750d4423"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R4Line", "[", "8", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}]},
      {"0", "1", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "1", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "1", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "1", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "1", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852599500081491*^9, 3.852599508736685*^9}, {
   3.852600100775988*^9, 3.852600108712145*^9}, 3.852600147945221*^9, 
   3.852600185517171*^9, 
   3.896101605308846*^9},ExpressionUUID->"2df6b2d3-83a8-4912-a9bf-\
a9ffff9c5563"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S4Line", "[", "8", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "1"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8525995104343157`*^9, 3.852599513936768*^9}, {
   3.852600103623763*^9, 3.8526001062317867`*^9}, {3.852600200041854*^9, 
   3.852600202202729*^9}, 
   3.8961016149886913`*^9},ExpressionUUID->"42e0e9cf-c0d0-48f8-8f9b-\
81f3e0ae9cbe"]
}, Open  ]],

Cell["\<\
(*****************************************************************************\
****)\
\>", "Section",
 CellChangeTimes->{{3.85259843965121*^9, 3.8525984492418013`*^9}, {
  3.85259922746944*^9, 3.852599235340975*^9}, {3.852599421391923*^9, 
  3.852599423566058*^9}},ExpressionUUID->"800c9bf3-4881-4dc7-9843-\
4df348c66058"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Four loop Boomerang Cwebs connecting three lines.", "Subchapter",
 CellChangeTimes->{{3.852598689654464*^9, 3.8525987114943666`*^9}, {
  3.85260054028891*^9, 3.85260054233643*^9}, {3.852601725489056*^9, 
  3.852601747408567*^9}, {3.896101062548052*^9, 3.8961010667723427`*^9}, {
  3.896102788676907*^9, 
  3.896102790817355*^9}},ExpressionUUID->"8cb910fc-f31a-4fbe-a6a2-\
c3f7ec05b92d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"4d7c3e48-0bfa-40bc-a11e-\
e97ea4dce53c"],

Cell[CellGroupData[{

Cell["WEB[1]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 
  3.852599401391333*^9}},ExpressionUUID->"d5ce92ce-b300-49ed-b65c-\
5b3dff7ba5f9"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<4\>\""], "\"\<3\>\""], " ", "\"\<(4,1,3)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.8526006108979273`*^9, 3.8526006189141617`*^9}, {
  3.89610162746239*^9, 3.8961016275219727`*^9}, {3.911916532448473*^9, 
  3.911916564859057*^9}},ExpressionUUID->"fea8049a-aa68-4d5e-9f55-\
a839a2b204cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "1", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "1", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "1", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["2", "3"], 
       FractionBox["1", "3"], "0"},
      {"0", "0", "1", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], "0", 
       FractionBox["1", "3"]},
      {"0", "0", "0", "1", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "6"], "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "1", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], "0", "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["2", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["2", "3"], "0", 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, 
   3.852600782149406*^9, {3.852600832790633*^9, 
   3.8526008329630413`*^9}},ExpressionUUID->"e8d935a3-9cfb-4295-ab3e-\
03de23fc78cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, 
   3.852600761794312*^9, {3.8526008420863647`*^9, 
   3.85260084224562*^9}},ExpressionUUID->"c4bb81f3-ff02-4ffe-a3f4-\
aecb8ed2b012"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
         "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 3.852599414908617*^9}, {
  3.896101732410591*^9, 
  3.896101733575987*^9}},ExpressionUUID->"56680ff1-7b3c-4c75-965f-\
5bbdef0dc40f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[2]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, {
   3.8526009621031923`*^9, 3.8526009624391203`*^9}, 
   3.896101694820674*^9},ExpressionUUID->"65fdaee6-f322-455b-a9a2-\
04f2d1012bca"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<4\>\""], "\"\<3\>\""], " ", "\"\<(3,4,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.852601054792845*^9, 3.852601061369175*^9}, {
  3.9119165426687307`*^9, 
  3.9119165542554092`*^9}},ExpressionUUID->"2eb0af26-238b-4b97-9a44-\
ce9b7f9553c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "2", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "1", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "4"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "6"], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "6"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "6"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], "0", 
       FractionBox["1", "12"], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0"},
      {"0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "6"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "6"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       FractionBox["1", "6"]},
      {"0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       FractionBox["1", "6"]},
      {"0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "4"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       FractionBox["1", "4"], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "6"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0", 
       FractionBox["1", "12"], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0", 
       FractionBox["1", "12"], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, {
  3.852601083465074*^9, 3.852601098388886*^9}, {3.8961017050758142`*^9, 
  3.896101705557191*^9}},ExpressionUUID->"94677a88-27fc-405b-8696-\
e198cf6d4074"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", 
     ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, 
   3.852601043254245*^9, {3.8526010862968807`*^9, 3.852601086488801*^9}, {
   3.896101708476672*^9, 
   3.896101708957365*^9}},ExpressionUUID->"e5b4f495-d364-4e9e-ad80-\
567dc1f4ce00"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"ec25c335-edc6-4f2b-ac5d-\
c0534f749d0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[3]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, {
  3.852600786548308*^9, 3.852600788068388*^9}, {3.896101762878872*^9, 
  3.896101762942696*^9}},ExpressionUUID->"e4f8043d-44ae-4b61-8404-\
edec2a296a15"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<4\>\""], "\"\<3\>\""], " ", "\"\<(4,2,2)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.852600816117157*^9, 3.852600818341175*^9}, {
  3.9119165768087397`*^9, 
  3.91191657868647*^9}},ExpressionUUID->"61588d39-458a-49e4-bed9-\
bf05f969daea"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "3", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "2"], "0"},
      {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["3", "4"]}], 
       RowBox[{"-", 
        FractionBox["3", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       FractionBox["1", "2"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       FractionBox["1", "2"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["3", "4"]}], 
       RowBox[{"-", 
        FractionBox["3", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       FractionBox["1", "2"], 
       FractionBox["1", "6"], 
       FractionBox["1", "2"], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "2"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["5", "12"], 
       FractionBox["5", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "6"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "6"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, {
   3.852600845765683*^9, 3.852600845973639*^9}, 3.852600951314055*^9, {
   3.896101769965493*^9, 
   3.8961017701946363`*^9}},ExpressionUUID->"99376a56-d939-4f15-8d19-\
2679a59c5f08"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", 
     ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, {
  3.852600848246064*^9, 3.8526008484214783`*^9}, {3.852600936354538*^9, 
  3.852600937543038*^9}, {3.896101774149398*^9, 
  3.896101774240074*^9}},ExpressionUUID->"5efc30ad-2c2f-4d5b-953c-\
b765bc70ae45"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"78f51d0f-2d35-45c7-952d-\
6221823c179f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[4]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, {
  3.85260087086994*^9, 3.852600870949554*^9}, {3.896101784061213*^9, 
  3.896101784121173*^9}},ExpressionUUID->"54a5e132-d391-4daa-9fe1-\
de6efba3dead"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<4\>\""], "\"\<3,I\>\""], " ", "\"\<(3,2,3)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.852600986488063*^9, 3.852600994199843*^9}, {
  3.9119165903577967`*^9, 
  3.911916591302795*^9}},ExpressionUUID->"4828ca72-3f58-49d4-a659-\
b96f884ea4a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "4", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {"1", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"]},
      {"0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"]},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"]},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", "0", "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0"},
      {"0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, 
   3.8526010190830297`*^9, {3.852601076464559*^9, 3.852601076623373*^9}, {
   3.8961017871882*^9, 
   3.89610178729405*^9}},ExpressionUUID->"4e528b95-e27f-40ad-bcbe-\
5aa1a3375f9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2", 
     ",", "2", ",", "2", ",", "2"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, 
   3.852601007285349*^9, {3.852601079769022*^9, 3.852601079928461*^9}, {
   3.89610178996647*^9, 
   3.8961017900629883`*^9}},ExpressionUUID->"25e7c38c-6526-439b-9c40-\
26328068eeed"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"edac23e4-5cef-4150-9655-\
1e311610f343"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[5]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, {
  3.852601104632704*^9, 
  3.8526011049685507`*^9}},ExpressionUUID->"eb70c4f6-277f-4def-927e-\
01b95cc7318b"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<4\>\""], "\"\<3,II\>\""], " ", 
   "\"\<(3,2,3)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.852601121833126*^9, 3.852601128889247*^9}, {
  3.896101814803628*^9, 3.896101814884725*^9}, {3.911916602128648*^9, 
  3.911916603944251*^9}},ExpressionUUID->"6386993d-0284-4e61-a6b5-\
0cf5f83bc3c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "5", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "4"]},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "12"], 
       FractionBox["1", "4"]},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "4"], 
       FractionBox["1", "12"]},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       FractionBox["1", "4"], 
       RowBox[{"-", 
        FractionBox["1", "4"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"], 
       RowBox[{"-", 
        FractionBox["1", "12"]}], 
       FractionBox["1", "12"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, {
  3.852601143289915*^9, 
  3.852601169095052*^9}},ExpressionUUID->"8bffe8d1-e322-4b33-aeb1-\
8f68b1efb913"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "5", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", 
     ",", "2", ",", "4", ",", "4"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, {
  3.852601146314323*^9, 
  3.8526011582485743`*^9}},ExpressionUUID->"0b525c83-faa8-4b06-838b-\
cce576c30fe2"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"05f0bd8b-5603-4677-b796-\
65470ea11712"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[6]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, {
  3.8526011935458603`*^9, 
  3.852601194025804*^9}},ExpressionUUID->"494eae5b-681d-46a7-bfa3-\
23c0a2f6bf08"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<4\>\""], "\"\<3,I\>\""], " ", "\"\<(5,1,2)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.852601201034183*^9, 3.852601207546239*^9}, {
  3.896101824811116*^9, 3.89610182487886*^9}, {3.911916617737947*^9, 
  3.9119166245022717`*^9}},ExpressionUUID->"14766eeb-832f-4169-b110-\
881549f9e622"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "6", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"]},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0"},
      {"0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "2"]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       FractionBox["1", "2"]},
      {
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "2"]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       FractionBox["1", "2"]},
      {
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["2", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"]},
      {
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["2", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"]},
      {
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"]},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "2"], "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "2"], "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, {
   3.85260121170616*^9, 3.8526012118666058`*^9}, 
   3.852601246493012*^9},ExpressionUUID->"5cfc7977-26d9-410c-846f-\
5b7003e6ce35"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "6", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", 
     ",", "2"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, {
  3.8526012239155083`*^9, 
  3.852601237750113*^9}},ExpressionUUID->"a0ac2d17-3bfa-4f0f-88fd-\
d9478edcee19"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"243d50ae-9440-4262-952f-\
2d184cdda6d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[7]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, 
   3.8526019342595778`*^9, {3.8961019000037413`*^9, 
   3.8961019008824177`*^9}},ExpressionUUID->"98e07533-e9f6-42c4-855f-\
e0fd0d59b02c"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<4\>\""], "\"\<3,II\>\""], " ", 
   "\"\<(5,1,2)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
   3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
   3.852600574161459*^9}, {3.85260194809971*^9, 3.852601954819331*^9}, 
   3.911916652222081*^9},ExpressionUUID->"43f66622-0e99-49ad-b4f8-\
049f94ed7aa2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "7", "]"}], "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"], "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", "1"}], 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", "1"}], 
       FractionBox["2", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["2", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["2", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "3"], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       "0", "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       "0", "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "3"], 
       FractionBox["2", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
       "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
       "0", "0", 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", "1"}], "0", 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["2", "3"], "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "1", "0", 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", "1"}], 
       FractionBox["1", "3"], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["2", "3"], "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", "1"}], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["2", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"], "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "2"], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["2", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["2", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["2", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0", "0", "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "2"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["2", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "2"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["2", "3"], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "6"], "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, {
  3.8526019584197483`*^9, 3.85260198953657*^9}, {3.8961018963406343`*^9, 
  3.896101897215508*^9}},ExpressionUUID->"22964275-8abb-493e-88ec-\
c6c17ced81ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "7", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "1"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, {
   3.8526019622434483`*^9, 3.852601979904707*^9}, 
   3.8961018909895906`*^9},ExpressionUUID->"940d1d84-0e35-4058-81c4-\
49dbd3439ffc"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"c2512c51-234a-46d9-8143-\
7260f8bb5ed2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[8]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, {
  3.852601249658474*^9, 3.8526012501385098`*^9}, {3.89610191447377*^9, 
  3.896101914595439*^9}},ExpressionUUID->"5c5be9e1-77ec-4fba-bca0-\
f1e335c53d2c"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<(2,1)\>\""], "\"\<3,I\>\""], " ", 
   "\"\<(4,2,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.852601267163155*^9, 3.8526012844754133`*^9}, {
  3.911916665716411*^9, 
  3.9119166662574787`*^9}},ExpressionUUID->"f4a8a821-e6d6-40b1-9742-\
c97306453f31"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "8", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, 
   3.852601311060245*^9, {3.8961019195163183`*^9, 
   3.8961019230296497`*^9}},ExpressionUUID->"5e8d62c1-c636-4307-bd79-\
6058ba321835"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "8", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "1", ",", "2", ",", "2"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, 
   3.8526013043010406`*^9, {3.896101926470096*^9, 
   3.896101927598236*^9}},ExpressionUUID->"ea883968-b612-476e-b9f7-\
e84be42d2847"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"d3ab7050-1c5d-4bb8-8369-\
fa79c2b24b74"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[9]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, 
   3.8526015897115297`*^9, {3.896101987754805*^9, 
   3.896101995273786*^9}},ExpressionUUID->"28af592b-dc00-4ee3-aae9-\
e95131c47e2d"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<(2,1)\>\""], "\"\<3,II\>\""], " ", 
   "\"\<(4,2,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.852601605215666*^9, 3.8526016169273157`*^9}, {
  3.8961021248275967`*^9, 3.896102124892755*^9}, {3.9119166742087793`*^9, 
  3.911916677819111*^9}},ExpressionUUID->"23cd9918-b3f6-4944-b806-\
03d20ad51709"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "9", "]"}], "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       FractionBox["1", "2"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, {
  3.852601526030469*^9, 3.852601527086873*^9}, {3.852601620912101*^9, 
  3.852601642230044*^9}, {3.8961020008721437`*^9, 
  3.896102001720005*^9}},ExpressionUUID->"2d79cdbe-47a1-4a51-b630-\
89edf8d03496"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "9", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, {
   3.852601517273937*^9, 3.8526015229904537`*^9}, {3.852601624319951*^9, 
   3.852601634781414*^9}, 
   3.896102006162045*^9},ExpressionUUID->"e94a1ce7-9f4c-4abc-b423-\
7424460649ab"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"6fae9ae3-e5c2-4622-9874-\
0a138f028fdf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[10]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, 
   3.852602220664935*^9, {3.896102193880456*^9, 
   3.8961021940423203`*^9}},ExpressionUUID->"0529932b-e7b2-49b9-8c2b-\
e7fefff3c2c0"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<(2,1)\>\""], "\"\<3,III\>\""], " ", 
   "\"\<(4,2,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.852602200344143*^9, 3.8526022139448633`*^9}, {
  3.896102200671412*^9, 3.896102219200032*^9}, {3.9119166897937937`*^9, 
  3.9119166929583883`*^9}},ExpressionUUID->"0766da0b-b67a-43af-9649-\
29bdefa412c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "10", "]"}], "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "1", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", 
       FractionBox["1", "2"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, {
  3.8526022237849283`*^9, 3.852602249139374*^9}, {3.896102207393424*^9, 
  3.8961022083452053`*^9}},ExpressionUUID->"c39e83ea-0837-4bba-9b7e-\
b135130d33e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "10", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1",
      ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, {
  3.852602229177327*^9, 3.852602255573757*^9}, {3.896102212118431*^9, 
  3.896102213106979*^9}},ExpressionUUID->"31a6de7e-351c-44f0-8bea-\
f99bff4c87c8"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"4f724518-b952-4038-8701-\
c01f9a752749"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[11]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, {
  3.852601348395895*^9, 3.852601348699745*^9}, {3.896102408030198*^9, 
  3.8961024089669*^9}},ExpressionUUID->"95b09474-04a3-4bea-a264-c41a2915a3b8"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<(2,1)\>\""], "\"\<3,I\>\""], " ", 
   "\"\<(3,2,2)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.852601326988285*^9, 3.852601340396056*^9}, {
  3.8961024149282503`*^9, 3.8961024150232162`*^9}, {3.911916696505699*^9, 
  3.911916706200004*^9}},ExpressionUUID->"0eb623b2-030f-4d30-8729-\
8743d56bb2d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "11", "]"}], "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "1", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", 
       FractionBox["1", "2"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       FractionBox["1", "2"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, {
  3.852601353292177*^9, 3.852601386935566*^9}, {3.89610242072904*^9, 
  3.896102421297078*^9}},ExpressionUUID->"79edce32-a97e-40e1-bf3e-\
0598446ae3d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "11", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "1", ",", "2", ",", "2"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, {
  3.852601370460897*^9, 3.852601381003106*^9}, {3.896102423516532*^9, 
  3.8961024244589443`*^9}},ExpressionUUID->"5c93078e-ac14-4f1a-bd23-\
229797efd977"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"317327e5-da9a-49e9-8846-\
c53e9872fe45"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[12]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, 
   3.852601390445114*^9, {3.896102452671041*^9, 
   3.896102452733965*^9}},ExpressionUUID->"2caf3fca-018d-46cf-a066-\
73be988d3b5a"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<(2,1)\>\""], "\"\<3,II\>\""], " ", 
   "\"\<(3,2,2)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.8526013953729687`*^9, 3.852601411773035*^9}, {
  3.896102454844371*^9, 3.896102454901841*^9}, {3.911916716410367*^9, 
  3.911916719625154*^9}},ExpressionUUID->"6a84e59d-5892-4658-8a8d-\
178ffbb7d1c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "12", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, {
  3.8526014158849173`*^9, 3.8526014375675898`*^9}, {3.896102458770898*^9, 
  3.896102458832981*^9}},ExpressionUUID->"82ce841f-1cd1-4ea5-b6df-\
1fd461c1fab8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "12", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, {
  3.852601421260087*^9, 3.852601432027039*^9}, {3.8961024618162327`*^9, 
  3.89610246184862*^9}},ExpressionUUID->"6fc283fb-6941-4aa9-be74-\
cbbf54f268c6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"3c127114-486b-452a-967d-\
21073bd14ba3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[13]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, 
   3.85260144052495*^9, 
   3.8961024748761873`*^9},ExpressionUUID->"1fae4129-45a4-4bb2-8abb-\
8a1da07116c3"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<(2,1)\>\""], "\"\<3,I\>\""], " ", 
   "\"\<(3,3,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.8526014546375217`*^9, 3.852601468349999*^9}, {
  3.896102479265725*^9, 3.896102479333646*^9}, {3.9119167331334763`*^9, 
  3.911916736428879*^9}},ExpressionUUID->"eb8f9cea-85c8-4f15-9b05-\
8f86d9e1f03a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "13", "]"}], "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", 
       FractionBox["1", "2"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, {
  3.852601476541524*^9, 3.852601502802195*^9}, {3.896102491912437*^9, 
  3.8961024920186787`*^9}},ExpressionUUID->"92bfa516-0a8b-4c9e-9be7-\
3ff01d324d5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "13", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2",
      ",", "2"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, {
   3.8526014819978323`*^9, 3.8526014964269238`*^9}, 
   3.896102496312449*^9},ExpressionUUID->"6c0e2290-ca0d-4c87-ab3a-\
1d8f6f54c2be"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"c94837aa-ac5c-450f-9fc6-\
e0c81f915dcd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[14]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, 
   3.852601505341798*^9, 
   3.8961025041658773`*^9},ExpressionUUID->"bcedf1bf-c4b2-476a-88f4-\
ee8f3bb6a8c2"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<(2,1)\>\""], "\"\<3,II\>\""], " ", 
   "\"\<(3,3,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.852601560751135*^9, 3.852601571807392*^9}, {
  3.8961025104001427`*^9, 3.896102510523391*^9}, {3.911916753939645*^9, 
  3.911916757790599*^9}},ExpressionUUID->"c51c0e4a-c42c-4c4b-9df9-\
530d93d69037"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "14", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {"1", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", 
       FractionBox["1", "2"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, 
   3.8526015457614737`*^9, 3.852601585043281*^9, 
   3.896102514623971*^9},ExpressionUUID->"d617e686-6ff2-41e7-a3d4-\
877b7bc8122d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "14", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2",
      ",", "2"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, 
   3.852601540337245*^9, 
   3.896102518274268*^9},ExpressionUUID->"18169bdd-709e-47ec-8699-\
e404ed24bf45"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"2cca0a77-fd4d-45e4-abbe-\
c1c807e3ed8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[15]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, 
   3.852601825314436*^9, 
   3.8961025982714367`*^9},ExpressionUUID->"4c81e167-7222-4914-8cc3-\
ebe265b6157f"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<(2,1)\>\""], "\"\<3,III\>\""], " ", 
   "\"\<(3,3,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.852601838482005*^9, 3.852601849858509*^9}, {
  3.896102602699704*^9, 3.896102602769761*^9}, {3.911916762800105*^9, 
  3.911916764377314*^9}},ExpressionUUID->"e345192f-a40b-4f15-b3aa-\
56afbf35f78f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "15", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {"1", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", 
       FractionBox["1", "2"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, {
   3.852601859106282*^9, 3.852601878295538*^9}, 
   3.896102608096138*^9},ExpressionUUID->"1ab89575-c2ad-4220-bc79-\
19d9a576b24a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "15", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2",
      ",", "2"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, {
   3.852601863410879*^9, 3.852601872798725*^9}, 
   3.896102611566784*^9},ExpressionUUID->"0c8ee696-5bd4-4744-9a0f-\
3f0d5e9514fa"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"1b6246b4-1576-4ab5-b81c-\
82c6ae9ca036"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[16]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, 
   3.8526016470879173`*^9, {3.896102528843732*^9, 
   3.8961025525129223`*^9}},ExpressionUUID->"efaf731c-5837-4522-ab25-\
5b5199a5f799"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<(1,0,1)\>\""], "\"\<3\>\""], " ", 
   "\"\<(3,2,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.852601654496216*^9, 3.852601667200033*^9}, {
  3.896102531160425*^9, 3.896102531197583*^9}, {3.911916767786809*^9, 
  3.911916776354504*^9}},ExpressionUUID->"7966a2fa-0c02-42ec-a2dd-\
cfb12488ca06"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "16", "]"}], "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, {
  3.8526016765439587`*^9, 3.8526016964960117`*^9}, {3.896102534957925*^9, 
  3.89610255642341*^9}},ExpressionUUID->"0d2fcaf1-b697-4d19-b594-\
8772ca3fe1e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "16", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, {
  3.852601680624107*^9, 3.852601689261406*^9}, {3.8961025388496437`*^9, 
  3.896102559312539*^9}},ExpressionUUID->"9f9c510c-fe80-4100-bdd8-\
7bfb732c946d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"43457961-fc1b-4de0-9d95-\
70dfd46a1fd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[17]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, 
   3.852601710992345*^9, 
   3.896102625637656*^9},ExpressionUUID->"cfc3ed2b-91e6-4761-acca-\
92b2b5e84d44"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<(2,1)\>\""], "\"\<3,I\>\""], " ", 
   "\"\<(5,1,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.852601782065485*^9, 3.8526017929936*^9}, {
  3.911916780670229*^9, 
  3.911916782531571*^9}},ExpressionUUID->"da666bd6-2ca3-40a0-aa7f-\
b7b76c73bd45"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "17", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["2", "3"]},
      {"0", "1", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["2", "3"]},
      {"0", "0", "1", "0", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["2", "3"], 
       FractionBox["2", "3"], 
       FractionBox["2", "3"]},
      {"0", "0", "0", "1", "0", "0", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], 
       FractionBox["2", "3"], 
       FractionBox["2", "3"]},
      {"0", "0", "0", "0", "1", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["2", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "1", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["2", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["2", "3"]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "2"], "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "2"], "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "2"], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, {
   3.852601814474434*^9, 3.8526018184220047`*^9}, 
   3.896102637156638*^9},ExpressionUUID->"da0f3c54-da7c-40a6-98f3-\
c68b33d74bbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "17", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, {
   3.852601807645445*^9, 3.852601822546212*^9}, 
   3.896102640471137*^9},ExpressionUUID->"f2e11203-6244-495b-9015-\
3d3c4642e78d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.896102647671064*^9, 
  3.8961026489119663`*^9}},ExpressionUUID->"58967769-64d8-4f8e-bf6f-\
7a9f2306dd36"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"8dce3942-f662-44e4-bc95-\
473293841244"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[18]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, {
  3.852602131573957*^9, 3.8526021322461348`*^9}, {3.896102710946209*^9, 
  3.896102711087386*^9}},ExpressionUUID->"a6bc199f-ee7a-4783-b857-\
c604f16fcdf4"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<(2,1)\>\""], "\"\<3,II\>\""], " ", 
   "\"\<(5,1,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.8526021362137814`*^9, 3.85260215122278*^9}, {
  3.8961027082042294`*^9, 3.8961027082684*^9}, {3.9119167916362753`*^9, 
  3.9119167939592667`*^9}},ExpressionUUID->"5760bdf2-7a59-436b-a54d-\
cfba4816bfaa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "18", "]"}], "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "2"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "2"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       
       FractionBox["1", "2"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       
       FractionBox["1", "2"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, {
  3.852602164598958*^9, 3.852602191382999*^9}, {3.896102700324402*^9, 
  3.896102700481864*^9}},ExpressionUUID->"6e01142c-dcc9-4d9c-bad0-\
418dd1002c37"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "18", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, {
  3.852602171335228*^9, 3.852602184968577*^9}, {3.8961026925055*^9, 
  3.896102692709656*^9}},ExpressionUUID->"b88a70c6-6648-467d-9152-\
8b2086f73cf0"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                   "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
            "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
    "**"}], "**"}], "******)"}]], "Input",
 CellChangeTimes->{{3.8961021651617947`*^9, 
  3.896102177182716*^9}},ExpressionUUID->"94f4b974-0a92-4243-97bc-\
d35b88c013ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[19]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, 
   3.852601881234528*^9, 
   3.896102728789098*^9},ExpressionUUID->"52d2e481-f084-4087-884b-\
8df9b0029bf4"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<(1,0,1)\>\""], "\"\<3\>\""], " ", 
   "\"\<(4,1,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.8526018954431667`*^9, 3.852601903811261*^9}, {
  3.896102730764422*^9, 3.8961027308065042`*^9}, {3.911916799962304*^9, 
  3.911916803265786*^9}},ExpressionUUID->"d03f159d-e856-4cba-aa41-\
6b20af54fde0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "19", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "1", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "1", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "1", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "2"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, {
   3.852601906723309*^9, 3.852601927922935*^9}, 
   3.8961027349116707`*^9},ExpressionUUID->"3bffd894-1ec6-40f0-9820-\
c36605b5fd75"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "19", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, {
   3.8526019112192183`*^9, 3.852601922497188*^9}, 
   3.896102738093433*^9},ExpressionUUID->"fae47f9e-dda3-498d-86f2-\
9868e98f1bc3"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"a2020eba-579c-424a-9999-\
ca69c55bc88b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["WEB[20]", "Subsection",
 CellChangeTimes->{{3.852599398399338*^9, 3.852599401391333*^9}, 
   3.852602006276339*^9, {3.8961027454596777`*^9, 
   3.896102745633971*^9}},ExpressionUUID->"f3ffd322-c7f9-4b28-8655-\
86ec3c882bac"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["W", "\"\<4\>\""], "\"\<3\>\""], " ", "\"\<(6,1,1)\>\""}],
  HoldForm]], "Input",
 CellChangeTimes->{{3.8525989331780148`*^9, 3.852599137852405*^9}, {
  3.852599330650094*^9, 3.852599367727501*^9}, {3.852600573745883*^9, 
  3.852600574161459*^9}, {3.8526020267723618`*^9, 3.852602029572497*^9}, {
  3.896102747647358*^9, 3.8961027477532682`*^9}, {3.9119168080754623`*^9, 
  3.911916811367506*^9}},ExpressionUUID->"05ef4e02-d332-447d-81a6-\
9d88d671dec3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3Line", "[", "20", "]"}], "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["2", "3"], 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", "1"}], 
       FractionBox["2", "3"], "0", 
       FractionBox["2", "3"], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", "1"}], 
       FractionBox["2", "3"], "0", "0", 
       RowBox[{"-", "1"}], 
       FractionBox["2", "3"], 
       RowBox[{"-", "1"}], 
       FractionBox["2", "3"], "0", "0", "0", "0", 
       FractionBox["2", "3"], 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["2", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["2", "3"], 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", "1"}], 
       FractionBox["2", "3"], "0", 
       FractionBox["2", "3"], 
       FractionBox["2", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], 
       RowBox[{"-", "1"}], 
       FractionBox["2", "3"], "0", "0", 
       RowBox[{"-", "1"}], 
       FractionBox["2", "3"], 
       RowBox[{"-", "1"}], 
       FractionBox["2", "3"], "0", "0", "0", "0", 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["2", "3"], 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["2", "3"], "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", "1"}], 
       FractionBox["2", "3"], 
       FractionBox["2", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", "1"}], 
       FractionBox["2", "3"], "0", "0", "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", "1"}], 
       FractionBox["2", "3"], "0", "0", 
       RowBox[{"-", "1"}], "0", 
       FractionBox["2", "3"], 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["2", "3"], 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["2", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["2", "3"], "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", "1"}], 
       FractionBox["2", "3"], 
       FractionBox["2", "3"], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], 
       RowBox[{"-", "1"}], 
       FractionBox["2", "3"], "0", "0", "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", "1"}], 
       FractionBox["2", "3"], "0", "0", 
       RowBox[{"-", "1"}], "0", 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "1", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "1", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "1", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       FractionBox["2", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "1", "0", 
       FractionBox["2", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["2", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "1", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "6"], "0", "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "6"], "0", "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["2", "3"], 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", 
       FractionBox["2", "3"], 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", 
       FractionBox["2", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["2", "3"], "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], "0", "0", "0", 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "2"], "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "1", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["2", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["2", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", 
       FractionBox["2", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "2"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "2"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "3"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "3"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "6"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       FractionBox["1", "3"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       FractionBox["1", "3"], "0", "0", 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"], "0", 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "3"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       FractionBox["1", "6"], 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       FractionBox["1", "6"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852600547090768*^9, 3.852600559056987*^9}, {
   3.852602035188171*^9, 3.852602037140188*^9}, 3.8526020797380247`*^9, {
   3.896102752749354*^9, 
   3.896102752905862*^9}},ExpressionUUID->"85e379ca-18db-4fa0-9ab5-\
edb476ee8028"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S3Line", "[", "20", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8526005645130663`*^9, 3.8526005689293747`*^9}, {
  3.852602040244335*^9, 3.852602058357111*^9}, {3.896102760654717*^9, 
  3.896102760816568*^9}},ExpressionUUID->"93007c4f-4950-47f4-ab8b-\
6d975359a384"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}]], "Input",
 CellChangeTimes->{{3.852599409234057*^9, 
  3.852599414908617*^9}},ExpressionUUID->"85291557-0c10-4173-a079-\
40246b8b8852"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1009},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification->1.5,
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1071, 17, 412, "Section",ExpressionUUID->"3c02527b-28b9-44b9-85fa-2781190fc7a9"],
Cell[1632, 39, 333, 7, 81, "Section",ExpressionUUID->"ccf48a56-2cb0-4544-bb38-38848f349dae"],
Cell[CellGroupData[{
Cell[1990, 50, 246, 4, 73, "Subchapter",ExpressionUUID->"29e345d8-e579-4152-aba4-044e127a938e"],
Cell[2239, 56, 2103, 64, 47, "Input",ExpressionUUID->"a8a2ba76-ff79-4204-8efe-7af2ed004484"],
Cell[CellGroupData[{
Cell[4367, 124, 154, 3, 83, "Subsection",ExpressionUUID->"6635b702-eaf5-4edf-bde9-0ce60d5c4bc2"],
Cell[4524, 129, 426, 10, 47, "Input",ExpressionUUID->"be84d7c1-4d17-4003-9edc-bd25cf06ba29"],
Cell[4953, 141, 182, 4, 46, "Input",ExpressionUUID->"11dc5f0d-4c7c-4f45-98df-3a218aa46de0"],
Cell[5138, 147, 11174, 376, 842, "Input",ExpressionUUID->"bf719099-025f-4398-b3fa-2a866cdd4e55"],
Cell[16315, 525, 453, 11, 47, "Input",ExpressionUUID->"5222e370-fe14-455a-bc2e-33f481fd5846"],
Cell[16771, 538, 2024, 62, 47, "Input",ExpressionUUID->"9c2d1864-2995-4c22-847a-005e7d0e3b33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18832, 605, 180, 4, 83, "Subsection",ExpressionUUID->"e34d14b0-3e62-4df1-9f4c-b28b5ed1a10a"],
Cell[19015, 611, 372, 8, 47, "Input",ExpressionUUID->"8f8ef09b-4417-4858-a5f4-e35c16635c56"],
Cell[19390, 621, 16409, 535, 1118, "Input",ExpressionUUID->"d07b5306-9e30-40e1-8d7c-8a3aafc66403"],
Cell[35802, 1158, 572, 13, 47, "Input",ExpressionUUID->"a3e59c2b-9e3a-4143-975a-3cc6f195fb1d"],
Cell[36377, 1173, 2103, 64, 47, "Input",ExpressionUUID->"05ac3eeb-96f6-4d00-b87b-aa6798312350"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38517, 1242, 182, 4, 83, "Subsection",ExpressionUUID->"a1b59f19-50f6-49c9-9dc6-6401caededc2"],
Cell[38702, 1248, 423, 10, 47, "Input",ExpressionUUID->"44be83e6-b362-4a98-a87c-3f758848154b"],
Cell[39128, 1260, 5865, 199, 566, "Input",ExpressionUUID->"737c2412-b023-424c-809b-1483ea7fcf7c"],
Cell[44996, 1461, 438, 11, 47, "Input",ExpressionUUID->"2ef51091-6627-4816-bfbf-d9fe494f1c1e"],
Cell[45437, 1474, 2103, 64, 47, "Input",ExpressionUUID->"b7c0d958-1869-4432-8375-8dfbac516756"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47577, 1543, 182, 4, 83, "Subsection",ExpressionUUID->"4041879f-d1ec-4858-8b79-c14517a721b0"],
Cell[47762, 1549, 529, 12, 47, "Input",ExpressionUUID->"8511e789-61c8-4bb7-93d7-6d1b45cbe2cb"],
Cell[48294, 1563, 2121, 69, 290, "Input",ExpressionUUID->"b1fd56ca-b75a-47fe-a6d3-0644ac87a1c8"],
Cell[50418, 1634, 370, 10, 47, "Input",ExpressionUUID->"a8dc11e9-2eb5-427e-b7ee-8c744899d483"],
Cell[50791, 1646, 2103, 64, 47, "Input",ExpressionUUID->"a102e0c9-f92e-4fa9-989e-723f65fcb109"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52931, 1715, 203, 4, 83, "Subsection",ExpressionUUID->"96d34319-af1d-4f47-b972-06cae7763979"],
Cell[53137, 1721, 483, 12, 47, "Input",ExpressionUUID->"c2a9e337-c9bc-4d28-8493-adaf5ab4b5f4"],
Cell[53623, 1735, 2037, 67, 290, "Input",ExpressionUUID->"558b7172-72a6-4b89-814a-27795c9cddef"],
Cell[55663, 1804, 397, 10, 47, "Input",ExpressionUUID->"2c661a27-67df-4ede-9512-73ef9114524e"],
Cell[56063, 1816, 2103, 64, 47, "Input",ExpressionUUID->"11940b5c-1ad8-4809-9e8c-bb52e3db6aba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58203, 1885, 202, 4, 83, "Subsection",ExpressionUUID->"bd16ffa3-5ff2-48d8-81e3-13b3cef72ba6"],
Cell[58408, 1891, 486, 12, 47, "Input",ExpressionUUID->"3728401c-d08b-48c5-9ea7-ccf6dd25aaef"],
Cell[58897, 1905, 5230, 175, 566, "Input",ExpressionUUID->"850e74bd-684b-4426-a6cf-90e376de9409"],
Cell[64130, 2082, 484, 11, 47, "Input",ExpressionUUID->"bc211a6b-e19c-4606-bbd3-37af6765ad1a"],
Cell[64617, 2095, 2103, 64, 47, "Input",ExpressionUUID->"1d978fcf-54f9-47c2-a873-b7053f75ba23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66757, 2164, 202, 4, 83, "Subsection",ExpressionUUID->"e7967452-2f9b-448f-a7f0-c4665a2a5f1f"],
Cell[66962, 2170, 432, 11, 47, "Input",ExpressionUUID->"02c71659-9bfb-4fff-ab6b-db4a57188199"],
Cell[67397, 2183, 1078, 32, 152, "Input",ExpressionUUID->"23a1b35f-404f-4303-a871-2d9835938d32"],
Cell[68478, 2217, 363, 9, 47, "Input",ExpressionUUID->"b3ccf639-8d4f-435b-987a-4c76852e6660"],
Cell[68844, 2228, 2103, 64, 47, "Input",ExpressionUUID->"fc021c3a-5f7f-4682-8613-dc230e48e5ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70984, 2297, 204, 4, 83, "Subsection",ExpressionUUID->"4163a19c-46f0-4a79-917e-42673dd6c207"],
Cell[71191, 2303, 376, 9, 47, "Input",ExpressionUUID->"6fa9853c-75c6-4eb5-9224-0fa3750d4423"],
Cell[71570, 2314, 90349, 2870, 5630, "Input",ExpressionUUID->"2df6b2d3-83a8-4912-a9bf-a9ffff9c5563"],
Cell[161922, 5186, 1038, 19, 82, "Input",ExpressionUUID->"42e0e9cf-c0d0-48f8-8f9b-81f3e0ae9cbe"]
}, Open  ]],
Cell[162975, 5208, 333, 7, 104, "Section",ExpressionUUID->"800c9bf3-4881-4dc7-9843-4df348c66058"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163345, 5220, 392, 6, 99, "Subchapter",ExpressionUUID->"8cb910fc-f31a-4fbe-a6a2-c3f7ec05b92d"],
Cell[163740, 5228, 2103, 64, 47, "Input",ExpressionUUID->"4d7c3e48-0bfa-40bc-a11e-e97ea4dce53c"],
Cell[CellGroupData[{
Cell[165868, 5296, 154, 3, 83, "Subsection",ExpressionUUID->"d5ce92ce-b300-49ed-b65c-5b3dff7ba5f9"],
Cell[166025, 5301, 523, 11, 47, "Input",ExpressionUUID->"fea8049a-aa68-4d5e-9f55-a839a2b204cc"],
Cell[166551, 5314, 24771, 748, 1651, "Input",ExpressionUUID->"e8d935a3-9cfb-4295-ab3e-03de23fc78cf"],
Cell[191325, 6064, 728, 15, 47, "Input",ExpressionUUID->"c4bb81f3-ff02-4ffe-a3f4-aecb8ed2b012"],
Cell[192056, 6081, 2212, 67, 82, "Input",ExpressionUUID->"56680ff1-7b3c-4c75-965f-5bbdef0dc40f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194305, 6153, 231, 4, 83, "Subsection",ExpressionUUID->"65fdaee6-f322-455b-a9a2-04f2d1012bca"],
Cell[194539, 6159, 476, 11, 47, "Input",ExpressionUUID->"2eb0af26-238b-4b97-9a44-ce9b7f9553c1"],
Cell[195018, 6172, 29949, 947, 1727, "Input",ExpressionUUID->"94677a88-27fc-405b-8696-e198cf6d4074"],
Cell[224970, 7121, 779, 16, 47, "Input",ExpressionUUID->"e5b4f495-d364-4e9e-ad80-567dc1f4ce00"],
Cell[225752, 7139, 2103, 64, 47, "Input",ExpressionUUID->"ec25c335-edc6-4f2b-ac5d-c0534f749d0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227892, 7208, 249, 4, 83, "Subsection",ExpressionUUID->"e4f8043d-44ae-4b61-8404-edec2a296a15"],
Cell[228144, 7214, 473, 11, 47, "Input",ExpressionUUID->"61588d39-458a-49e4-bed9-bf05f969daea"],
Cell[228620, 7227, 51949, 1638, 4526, "Input",ExpressionUUID->"99376a56-d939-4f15-8d19-2679a59c5f08"],
Cell[280572, 8867, 930, 18, 82, "Input",ExpressionUUID->"5efc30ad-2c2f-4d5b-953c-b765bc70ae45"],
Cell[281505, 8887, 2103, 64, 47, "Input",ExpressionUUID->"78f51d0f-2d35-45c7-952d-6221823c179f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283645, 8956, 248, 4, 83, "Subsection",ExpressionUUID->"54a5e132-d391-4daa-9fe1-de6efba3dead"],
Cell[283896, 8962, 476, 11, 50, "Input",ExpressionUUID->"4828ca72-3f58-49d4-a659-b96f884ea4a6"],
Cell[284375, 8975, 8022, 255, 804, "Input",ExpressionUUID->"4e528b95-e27f-40ad-bcbe-5aa1a3375f9f"],
Cell[292400, 9232, 581, 13, 47, "Input",ExpressionUUID->"25e7c38c-6526-439b-9c40-26328068eeed"],
Cell[292984, 9247, 2103, 64, 47, "Input",ExpressionUUID->"edac23e4-5cef-4150-9655-1e311610f343"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295124, 9316, 205, 4, 83, "Subsection",ExpressionUUID->"eb70c4f6-277f-4def-927e-01b95cc7318b"],
Cell[295332, 9322, 525, 12, 50, "Input",ExpressionUUID->"6386993d-0284-4e61-a6b5-0cf5f83bc3c9"],
Cell[295860, 9336, 10041, 331, 842, "Input",ExpressionUUID->"8bffe8d1-e322-4b33-aeb1-8f68b1efb913"],
Cell[305904, 9669, 508, 12, 47, "Input",ExpressionUUID->"0b525c83-faa8-4b06-838b-cce576c30fe2"],
Cell[306415, 9683, 2103, 64, 47, "Input",ExpressionUUID->"05f0bd8b-5603-4677-b796-65470ea11712"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308555, 9752, 205, 4, 83, "Subsection",ExpressionUUID->"494eae5b-681d-46a7-bfa3-23c0a2f6bf08"],
Cell[308763, 9758, 521, 11, 50, "Input",ExpressionUUID->"14766eeb-832f-4169-b110-881549f9e622"],
Cell[309287, 9771, 17222, 528, 1356, "Input",ExpressionUUID->"5cfc7977-26d9-410c-846f-5b7003e6ce35"],
Cell[326512, 10301, 640, 14, 47, "Input",ExpressionUUID->"a0ac2d17-3bfa-4f0f-88fd-d9478edcee19"],
Cell[327155, 10317, 2103, 64, 47, "Input",ExpressionUUID->"243d50ae-9440-4262-952f-2d184cdda6d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329295, 10386, 233, 4, 83, "Subsection",ExpressionUUID->"98e07533-e9f6-42c4-855f-e0fd0d59b02c"],
Cell[329531, 10392, 454, 11, 50, "Input",ExpressionUUID->"43f66622-0e99-49ad-b4f8-049f94ed7aa2"],
Cell[329988, 10405, 61320, 1807, 5630, "Input",ExpressionUUID->"22964275-8abb-493e-88ec-c6c17ced81ba"],
Cell[391311, 12214, 990, 18, 82, "Input",ExpressionUUID->"940d1d84-0e35-4058-81c4-49dbd3439ffc"],
Cell[392304, 12234, 2103, 64, 47, "Input",ExpressionUUID->"c2512c51-234a-46d9-8143-7260f8bb5ed2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394444, 12303, 250, 4, 83, "Subsection",ExpressionUUID->"5c5be9e1-77ec-4fba-bca0-f1e335c53d2c"],
Cell[394697, 12309, 486, 12, 50, "Input",ExpressionUUID->"f4a8a821-e6d6-40b1-9742-c97306453f31"],
Cell[395186, 12323, 3997, 127, 566, "Input",ExpressionUUID->"5e8d62c1-c636-4307-bd79-6058ba321835"],
Cell[399186, 12452, 466, 11, 47, "Input",ExpressionUUID->"ea883968-b612-476e-b9f7-e84be42d2847"],
Cell[399655, 12465, 2103, 64, 47, "Input",ExpressionUUID->"d3ab7050-1c5d-4bb8-8369-fa79c2b24b74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[401795, 12534, 229, 4, 83, "Subsection",ExpressionUUID->"28af592b-dc00-4ee3-aae9-e95131c47e2d"],
Cell[402027, 12540, 535, 12, 50, "Input",ExpressionUUID->"23cd9918-b3f6-4944-b806-03d20ad51709"],
Cell[402565, 12554, 12080, 372, 1118, "Input",ExpressionUUID->"2d79cdbe-47a1-4a51-b630-89edf8d03496"],
Cell[414648, 12928, 648, 14, 47, "Input",ExpressionUUID->"e94a1ce7-9f4c-4abc-b423-7424460649ab"],
Cell[415299, 12944, 2103, 64, 47, "Input",ExpressionUUID->"6fae9ae3-e5c2-4622-9874-0a138f028fdf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417439, 13013, 230, 4, 83, "Subsection",ExpressionUUID->"0529932b-e7b2-49b9-8c2b-e7fefff3c2c0"],
Cell[417672, 13019, 536, 12, 50, "Input",ExpressionUUID->"0766da0b-b67a-43af-9649-29bdefa412c4"],
Cell[418211, 13033, 5234, 175, 566, "Input",ExpressionUUID->"c39e83ea-0837-4bba-9b7e-b135130d33e7"],
Cell[423448, 13210, 487, 11, 47, "Input",ExpressionUUID->"31a6de7e-351c-44f0-8bea-f99bff4c87c8"],
Cell[423938, 13223, 2103, 64, 47, "Input",ExpressionUUID->"4f724518-b952-4038-8701-c01f9a752749"]
}, Open  ]],
Cell[CellGroupData[{
Cell[426078, 13292, 246, 3, 83, "Subsection",ExpressionUUID->"95b09474-04a3-4bea-a264-c41a2915a3b8"],
Cell[426327, 13297, 532, 12, 50, "Input",ExpressionUUID->"0eb623b2-030f-4d30-8729-8743d56bb2d1"],
Cell[426862, 13311, 4181, 133, 566, "Input",ExpressionUUID->"79edce32-a97e-40e1-bf3e-0598446ae3d7"],
Cell[431046, 13446, 489, 11, 47, "Input",ExpressionUUID->"5c93078e-ac14-4f1a-bd23-229797efd977"],
Cell[431538, 13459, 2103, 64, 47, "Input",ExpressionUUID->"317327e5-da9a-49e9-8846-c53e9872fe45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[433678, 13528, 228, 4, 83, "Subsection",ExpressionUUID->"2caf3fca-018d-46cf-a066-73be988d3b5a"],
Cell[433909, 13534, 531, 12, 50, "Input",ExpressionUUID->"6a84e59d-5892-4658-8a8d-178ffbb7d1c9"],
Cell[434443, 13548, 2064, 67, 290, "Input",ExpressionUUID->"82ce841f-1cd1-4ea5-b6df-1fd461c1fab8"],
Cell[436510, 13617, 420, 10, 47, "Input",ExpressionUUID->"6fc283fb-6941-4aa9-be74-cbbf54f268c6"],
Cell[436933, 13629, 2103, 64, 47, "Input",ExpressionUUID->"3c127114-486b-452a-967d-21073bd14ba3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[439073, 13698, 205, 4, 83, "Subsection",ExpressionUUID->"1fae4129-45a4-4bb2-8abb-8a1da07116c3"],
Cell[439281, 13704, 532, 12, 50, "Input",ExpressionUUID->"eb8f9cea-85c8-4f15-9b05-8f86d9e1f03a"],
Cell[439816, 13718, 3085, 100, 428, "Input",ExpressionUUID->"92bfa516-0a8b-4c9e-9be7-3ff01d324d5f"],
Cell[442904, 13820, 439, 11, 47, "Input",ExpressionUUID->"6c0e2290-ca0d-4c87-ab3a-1d8f6f54c2be"],
Cell[443346, 13833, 2103, 64, 47, "Input",ExpressionUUID->"c94837aa-ac5c-450f-9fc6-e0c81f915dcd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[445486, 13902, 206, 4, 83, "Subsection",ExpressionUUID->"bcedf1bf-c4b2-476a-88f4-ee8f3bb6a8c2"],
Cell[445695, 13908, 531, 12, 50, "Input",ExpressionUUID->"c51c0e4a-c42c-4c4b-9df9-530d93d69037"],
Cell[446229, 13922, 3047, 100, 428, "Input",ExpressionUUID->"d617e686-6ff2-41e7-a3d4-877b7bc8122d"],
Cell[449279, 14024, 411, 11, 47, "Input",ExpressionUUID->"18169bdd-709e-47ec-8699-e404ed24bf45"],
Cell[449693, 14037, 2103, 64, 47, "Input",ExpressionUUID->"2cca0a77-fd4d-45e4-abbe-c1c807e3ed8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[451833, 14106, 206, 4, 83, "Subsection",ExpressionUUID->"4c81e167-7222-4914-8cc3-ebe265b6157f"],
Cell[452042, 14112, 530, 12, 50, "Input",ExpressionUUID->"e345192f-a40b-4f15-b3aa-56afbf35f78f"],
Cell[452575, 14126, 3047, 100, 428, "Input",ExpressionUUID->"1ab89575-c2ad-4220-bc79-19d9a576b24a"],
Cell[455625, 14228, 435, 11, 47, "Input",ExpressionUUID->"0c8ee696-5bd4-4744-9a0f-3f0d5e9514fa"],
Cell[456063, 14241, 2103, 64, 47, "Input",ExpressionUUID->"1b6246b4-1576-4ab5-b81c-82c6ae9ca036"]
}, Open  ]],
Cell[CellGroupData[{
Cell[458203, 14310, 232, 4, 83, "Subsection",ExpressionUUID->"efaf731c-5837-4522-ab25-5b5199a5f799"],
Cell[458438, 14316, 528, 12, 47, "Input",ExpressionUUID->"7966a2fa-0c02-42ec-a2dd-cfb12488ca06"],
Cell[458969, 14330, 1106, 32, 152, "Input",ExpressionUUID->"0d2fcaf1-b697-4d19-b594-8772ca3fe1e2"],
Cell[460078, 14364, 388, 9, 47, "Input",ExpressionUUID->"9f9c510c-fe80-4100-bdd8-7bfb732c946d"],
Cell[460469, 14375, 2103, 64, 47, "Input",ExpressionUUID->"43457961-fc1b-4de0-9d95-70dfd46a1fd4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[462609, 14444, 204, 4, 83, "Subsection",ExpressionUUID->"cfc3ed2b-91e6-4761-acca-92b2b5e84d44"],
Cell[462816, 14450, 480, 12, 50, "Input",ExpressionUUID->"da666bd6-2ca3-40a0-aa7f-b7b76c73bd45"],
Cell[463299, 14464, 5047, 155, 704, "Input",ExpressionUUID->"da0f3c54-da7c-40a6-98f3-c68b33d74bbd"],
Cell[468349, 14621, 500, 12, 47, "Input",ExpressionUUID->"f2e11203-6244-495b-9015-3d3c4642e78d"],
Cell[468852, 14635, 154, 3, 47, "Input",ExpressionUUID->"58967769-64d8-4f8e-bf6f-7a9f2306dd36"],
Cell[469009, 14640, 2103, 64, 47, "Input",ExpressionUUID->"8dce3942-f662-44e4-bc95-473293841244"]
}, Open  ]],
Cell[CellGroupData[{
Cell[471149, 14709, 252, 4, 83, "Subsection",ExpressionUUID->"a6bc199f-ee7a-4783-b857-c604f16fcdf4"],
Cell[471404, 14715, 534, 12, 50, "Input",ExpressionUUID->"5760bdf2-7a59-436b-a54d-cfba4816bfaa"],
Cell[471941, 14729, 16138, 479, 1394, "Input",ExpressionUUID->"6e01142c-dcc9-4d9c-bad0-418dd1002c37"],
Cell[488082, 15210, 683, 14, 47, "Input",ExpressionUUID->"b88a70c6-6648-467d-9152-8b2086f73cf0"],
Cell[488768, 15226, 2266, 69, 47, "Input",ExpressionUUID->"94f4b974-0a92-4243-97bc-d35b88c013ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[491071, 15300, 204, 4, 83, "Subsection",ExpressionUUID->"52d2e481-f084-4087-884b-8df9b0029bf4"],
Cell[491278, 15306, 532, 12, 47, "Input",ExpressionUUID->"d03f159d-e856-4cba-aa41-6b20af54fde0"],
Cell[491813, 15320, 1528, 47, 290, "Input",ExpressionUUID->"3bffd894-1ec6-40f0-9820-c36605b5fd75"],
Cell[493344, 15369, 399, 10, 47, "Input",ExpressionUUID->"fae47f9e-dda3-498d-86f2-9868e98f1bc3"],
Cell[493746, 15381, 2103, 64, 47, "Input",ExpressionUUID->"a2020eba-579c-424a-9999-ca69c55bc88b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[495886, 15450, 230, 4, 83, "Subsection",ExpressionUUID->"f3ffd322-c7f9-4b28-8655-86ec3c882bac"],
Cell[496119, 15456, 524, 11, 47, "Input",ExpressionUUID->"05ef4e02-d332-447d-81a6-9d88d671dec3"],
Cell[496646, 15469, 121508, 3404, 8390, "Input",ExpressionUUID->"85e379ca-18db-4fa0-9ab5-edb476ee8028"],
Cell[618157, 18875, 1336, 23, 116, "Input",ExpressionUUID->"93007c4f-4950-47f4-ab8b-6d975359a384"],
Cell[619496, 18900, 2103, 64, 47, "Input",ExpressionUUID->"85291557-0c10-4173-a079-40246b8b8852"]
}, Open  ]]
}, Open  ]]
}
]
*)


